Friction-Augmented Drifting Models for Resource-Efficient Domain Translation

Drifting Models (DMs) train a one-step generator by regressing its output towards a target displaced by a kernel drift. DMF (Drifting Model with Friction) scales this displacement linearly from full drift to zero. With plain gradient descent, scaling the drift gives the same updates as linear learning-rate decay. With Adam, it also changes the gradient moments. For a constant multiplier $c>0$, its effect in exact arithmetic is to replace Adam's $\epsilon$ by $\epsilon/c$. In a two-particle model with unnormalised Laplace interactions, we derive the distance at which attraction balances repulsion. On FFHQ adult-to-child translation, DMF lowered FID and CMMD relative to fixed-rate DM in all five seed pairs. In a separate paired comparison, mean FID and CMMD were lower for DM with linear learning-rate decay than for DMF. Both 95% intervals for the paired differences included zero. DMF inherits DM's low training cost. At batch size 32 on one RTX A6000, mean training times were 6.85 minutes for DMF, 6.93 for DM and 133.48 for Optimal Flow Matching (OFM). At this batch size, DMF also achieved lower FID and CMMD than OFM (paired $p=0.002$ and $0.021$, respectively).

==> anc/README.txt <==
Friction-Augmented Drifting Models for Resource-Efficient Domain Translation
Ancillary files for v3

Table 4. ffhq_lr_pairs.csv contains full-precision FID and CMMD for five
paired adult-to-child FFHQ runs. Each difference is DM-LR minus DMF.
A negative value favours DM-LR. train_pairs.py trains the two arms,
evaluate.py scores the final weights, and summarize.py produces the CSV
and the two-sided paired t intervals from the per-run metric files.

Section 5, "Constant coefficients in the first Adam updates". replay.py
replays four CPU updates. replay.csv contains the recorded per-step
values for five seeds, two dtypes, three drift multipliers and two
choices of the control epsilon (240 rows). scale is the drift multiplier
c = 1 - gamma. same_epsilon uses epsilon in both arms. matched_epsilon
uses epsilon/c in full-drift DM. update_rel is the norm of the difference
between the parameter updates divided by the norm of the control update.

Software and inputs
-------------------
Use the scripts in this directory and the base implementation at
https://github.com/BagrKonstantin/Friction-Augmented-Drifting-Models
Commit 878a45534accc116c836c1a3782dc138b3117e69 is cited in the paper.
The experiments used revision 14a939bea65f27b18346bcf93a4705acd3553afe.
The model and loss module and both submodule revisions coincide at these
two commits. To obtain the code in a fresh working directory:

    git clone https://github.com/BagrKonstantin/Friction-Augmented-Drifting-Models.git dmf
    git -C dmf checkout 878a45534accc116c836c1a3782dc138b3117e69
    git -C dmf submodule update --init OFM cmmd_pytorch

Set A to the absolute path of the directory containing these ancillary
files. Run the commands below from the parent of dmf. The following
paths keep the downloaded inputs and generated results together:

    REPO="$PWD/dmf"
    INPUT="$PWD/inputs"
    WORK="$PWD/results"
    mkdir -p "$INPUT" "$WORK"

Training and replay require NumPy, PyTorch and two arrays at
$INPUT/age.npy and $INPUT/latents.npy. The arrays are in the order
used by OFM. The project records their download URLs in
scripts/training_set_ablation/data_loader.py (download_data).
Expected SHA-256:
    age.npy      0662e232785ca5674bd8c1cf9699bb570ec7b6265191ee62c2d05688994bfe25
    latents.npy  46237baaccace670b953de74d62a689b9bdacad50207f97b166c4746f79fb684

Table 4 used an Apple M3 Pro, float32 and the MPS backend. Training
used PyTorch 2.14.0. The evaluation environment used Python 3.12,
PyTorch 2.11.0, torchvision 0.26.0, transformers 5.5.4, NumPy 2.3.5
and SciPy 1.18.1. The Adam replay used PyTorch 2.11.0 on CPU.

Four-step replay
----------------
With the replay environment active:

    python "$A/replay.py" --repo "$REPO" --inputs "$INPUT" --out "$WORK/adam"

The outputs are replay.csv and protocol.json (including the initial
weight and batch hashes). Compare the CSV with the supplied replay.csv.

Table 4
-------
1. With the training environment active, train the five matched pairs:

    python "$A/train_pairs.py" --repo "$REPO" --inputs "$INPUT" --out "$WORK/runs" --device mps

   Both arms of each pair use the same initial network and the same
   sequence of 32 adult and 32 child examples for all 10,001 updates.
   The training records and final weights are stored under runs/<seed>.

2. Prepare the additional inputs for evaluate.py. Its expected paths are
   relative to $INPUT. Link the two checked-out submodules there:

    ln -s "$REPO/OFM" "$INPUT/OFM"
    ln -s "$REPO/cmmd_pytorch" "$INPUT/cmmd_pytorch"

   OFM provides ALAE and the Inception network at revision
   b8ecfe20bb6f22afd3c8ccfe175a200657704a35. cmmd_pytorch provides the
   Gaussian-kernel statistic at 8ca09246fb1ecbb949cca0634ca2af6b74ff1a1d.

   Place the full FFHQ ALAE model_157.pth at $INPUT/model_157_complete.pth.
   Source: https://alaeweights.s3.us-east-2.amazonaws.com/ffhq/model_157.pth
   SHA-256: a0de950c8021152bb27b3c0d2656b183bc39f0abec049386b936b932b5ce4dda

   Put config.json, preprocessor_config.json and pytorch_model.bin in
   $INPUT/clip from the pinned CLIP vision model:
   https://huggingface.co/openai/clip-vit-large-patch14-336/tree/ce19dc912ca5cd21c8a653c79e251e808ccabcd1
   pytorch_model.bin SHA-256:
   c6032c2e0caae3dc2d4fba35535fa6307dbb49df59c7e182b1bc4b3329b81801

   The Inception loader downloads its FID weights on first use. To run
   offline, place pt_inception-2015-12-05-6726825d.pth in
   $INPUT/hub/checkpoints/. Source:
   https://github.com/mseitzer/pytorch-fid/releases/download/fid_weights/pt_inception-2015-12-05-6726825d.pth
   SHA-256: 6726825d0af5f729cebd5821db510b11b1cfad8faad88a03f1befd49fb9129b2

3. With the evaluation environment active, evaluate the final checkpoints:

    python "$A/evaluate.py" --repo "$REPO" --inputs "$INPUT" --runs "$WORK/runs" --features "$WORK/features" --batch 4 --device mps

   The held-out set has 8,104 adults and 1,819 children with known ages.
   Use an empty feature directory for a fresh run. The decoder noise is
   seeded by test offset. Evaluation batch size 4 reproduces the noise
   grouping used for the published table. The child reference is shared.

4. summarize.py reads a runs/ directory next to the script. Run a copy
   alongside the newly generated runs:

    cp "$A/summarize.py" "$WORK/summarize.py"
    python "$WORK/summarize.py"

   This writes $WORK/paired_metrics.csv and $WORK/summary.json. Compare
   paired_metrics.csv with the supplied ffhq_lr_pairs.csv. For FID the
   published mean paired difference is -0.12335 (p = 0.171); for CMMD
   it is -0.00100136 (p = 0.350).


==> anc/evaluate.py <==
"""Full held-out FFHQ evaluation on Apple Silicon; shared decoder noise for the two arms."""
import argparse
import hashlib
import json
import os
import sys
import time
from pathlib import Path

import numpy as np
import torch
import torch.nn.functional as F


def load_extractors(inputs, device, benchmark):
    from ofmsrc.inception import InceptionV3
    from net import Generator
    import lreq
    from transformers import CLIPVisionModelWithProjection, CLIPImageProcessor
    lreq.use_implicit_lreq.set(True)
    decoder = Generator(startf=16, maxf=512, layer_count=9, latent_size=512, channels=3)
    if not benchmark:
        # Ignore training tracker metadata in the legacy official ALAE checkpoint.
        class UnusedTracker:
            pass
        with torch.serialization.safe_globals([(UnusedTracker, "tracker.RunningMeanTorch")]):
            weights = torch.load(inputs/"model_157_complete.pth",map_location="cpu",weights_only=True)
        decoder.load_state_dict(weights["models"]["generator_s"],strict=True)
        del weights
    torch.hub.set_dir(str(inputs/"hub"))
    inception=InceptionV3([3])
    clip, info=CLIPVisionModelWithProjection.from_pretrained(str(inputs/"clip"),local_files_only=True,output_loading_info=True)
    assert not info["missing_keys"] and not info["mismatched_keys"],info
    processor=CLIPImageProcessor.from_pretrained(str(inputs/"clip"),local_files_only=True)
    assert processor.crop_size["height"]==336
    return tuple(m.eval().requires_grad_(False).to(device) for m in (decoder,inception,clip)), processor


@torch.inference_mode()
def extract(latents, extractors, processor, device, noise_seed, verify=False):
    decoder, inception, clip=extractors
    torch.manual_seed(noise_seed)
    # Original decode() loops over singletons. Expanding the constant here gives
    # each face independent Gaussian noise from the very first synthesis block.
    with torch.device(device):
        x=decoder.const.expand(len(latents),-1,-1,-1)
        for block in decoder.decode_block:
            x=block(x, latents, latents, True)
        images=(decoder.to_rgb[8](x)*0.5+0.5).clamp_(0,1)
    assert images.shape==(len(latents),3,1024,1024)
    fid=inception(images)[0].flatten(1)
    # The original code uses interpolate(mode="bicubic", antialias=False)
    # and CLIPImageProcessor with resizing, rescaling and cropping disabled.
    resized=F.interpolate(images,size=(336,336),mode="bicubic",align_corners=False,antialias=False)
    mean=images.new_tensor(processor.image_mean).view(1,-1,1,1)
    std=images.new_tensor(processor.image_std).view(1,-1,1,1)
    pixels=(resized-mean)/std
    if verify:
        cpu_resized=F.interpolate(images[:1].cpu(),size=(336,336),mode="bicubic",align_corners=False)
        ref=processor(images=cpu_resized.permute(0,2,3,1).numpy(),do_resize=False,do_center_crop=False,
                      do_rescale=False,do_normalize=True,return_tensors="pt").pixel_values
        err=(ref-pixels[:1].cpu()).abs()
        print("CLIP preprocessing check max/mean absolute difference",err.max().item(),err.mean().item(),flush=True)
        torch.testing.assert_close(ref,pixels[:1].cpu(),atol=0.002,rtol=0.0005)
    feat=clip(pixel_values=pixels).image_embeds
    feat=F.normalize(feat,dim=-1)
    return fid.cpu().numpy(),feat.cpu().numpy()


def vector_digest(x):
    return hashlib.sha256(x.detach().cpu().numpy().tobytes()).hexdigest()


def features(name, domain, values, models, processor, dest, batch, device):
    chunks=dest/name
    chunks.mkdir(parents=True,exist_ok=True)
    config={"latents_sha256":vector_digest(values),"domain":domain,"batch":batch,"length":len(values),
            "script_sha256":hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    manifest=chunks/"manifest.json"
    if manifest.exists():
        assert json.loads(manifest.read_text())==config
    else:
        manifest.write_text(json.dumps(config,indent=2))
    t0=time.monotonic()
    for start in range(0,len(values),128):
        target=chunks/f"{start:05}.npz"
        if target.exists():
            continue
        fids,clips=[],[]
        for n in range(start,min(start+128,len(values)),batch):
            z=values[n:min(n+batch,start+128,len(values))].to(device)
            fid,clip=extract(z,models,processor,device,(110000 if domain=="source" else 900000)+n,verify=start==0 and n==0)
            fids.append(fid);clips.append(clip)
        f,c=np.concatenate(fids),np.concatenate(clips)
        assert f.shape==(min(128,len(values)-start),2048) and c.shape==(len(f),768) and np.isfinite(f).all() and np.isfinite(c).all()
        tmp=target.with_suffix(".partial")
        with tmp.open("wb") as stream:
            np.savez(stream,fid=f,clip=c)
        tmp.replace(target)
        print(name,min(start+128,len(values)),"/",len(values),round(time.monotonic()-t0,1),"s",flush=True)
    fs,cs=[],[]
    for f in sorted(chunks.glob("*.npz")):
        with np.load(f) as data:
            fs.append(data["fid"]);cs.append(data["clip"])
    return np.concatenate(fs),np.concatenate(cs)


def fid_value(m_g,c_g,m_t,c_t):
    from scipy.linalg import sqrtm
    root=sqrtm(c_g@c_t)
    if np.iscomplexobj(root):
        assert np.max(np.abs(root.diagonal().imag))<1e-3
        root=root.real
    diff=m_g-m_t
    return float(diff@diff+np.trace(c_g)+np.trace(c_t)-2*np.trace(root))


def main():
    p=argparse.ArgumentParser()
    for name in ("inputs","repo","runs","features"):
        p.add_argument("--"+name,type=Path,required=True)
    p.add_argument("--batch",type=int,default=4)
    p.add_argument("--device",default="mps")
    p.add_argument("--benchmark",action="store_true")
    args=p.parse_args()
    inputs=args.inputs.resolve()
    sys.path[:0]=[str(inputs/"OFM"/"ALAE"),str(inputs/"OFM"),str(inputs/"cmmd_pytorch"/"src"/"cmmd_pytorch"),str(args.repo.resolve())]
    from scripts.dmf_gamma.models_and_losses import MLP
    from distance import mmd
    torch.set_num_threads(3)
    torch.manual_seed(99)
    models,proc=load_extractors(inputs,args.device,args.benchmark)
    ages=np.load(inputs/"age.npy").reshape(-1)[60000:]
    test=np.load(inputs/"latents.npy",mmap_mode="r")[60000:]
    x=torch.tensor(test[ages>=18]); y=torch.tensor(test[(ages<18)&(ages!=-1)])
    print("test",x.shape,y.shape,flush=True)
    if args.benchmark:
        for i in range(4):
            t=time.monotonic();f,c=extract(x[:args.batch].to(args.device),models,proc,args.device,i,verify=i==0)
            print("BENCHMARK ONLY",i,args.batch,"images",time.monotonic()-t,flush=True)
        return
    f_t,c_t=features("target","target",y,models,proc,args.features,args.batch,args.device)
    mu_t,cov_t=np.mean(f_t,axis=0),np.cov(f_t,rowvar=False)
    for seed in (42,123,777,1234,2024):
        run=args.runs/str(seed)
        assert (run/'training.json').exists()
        for arm in ("dm_lr","dmf"):
            net=MLP(dim=512,dimh=1024,num_hidden_layers=3).to(args.device).eval()
            net.load_state_dict(torch.load(run/f"{arm}.pt",weights_only=True,map_location="cpu"))
            with torch.inference_mode():
                mapped=torch.cat([net(b.to(args.device)).cpu() for b in x.split(128)])
            fid,clip=features(f"{seed}-{arm}","source",mapped,models,proc,args.features,args.batch,args.device)
            metric={"fid":fid_value(np.mean(fid,axis=0),np.cov(fid,rowvar=False),mu_t,cov_t),
                    "cmmd":float(mmd(c_t,clip)),"seed":seed,"arm":arm,"n_source":len(x),"n_target":len(y)}
            assert np.isfinite(metric["fid"]) and np.isfinite(metric["cmmd"])
            result=run/f"{arm}_metrics.json"
            tmp=result.with_suffix(".partial");tmp.write_text(json.dumps(metric,indent=2));tmp.replace(result)
            print("RESULT",metric,flush=True)


if __name__=="__main__":
    main()


==> anc/ffhq_lr_pairs.csv <==
seed,fid_dm_lr,fid_dmf,fid_dm_lr_minus_dmf,cmmd_dm_lr,cmmd_dmf,cmmd_dm_lr_minus_dmf
42,10.130995754199375,10.247246643766971,-0.11625088956759555,0.00667572021484375,0.007271766662597656,-0.0005960464477539062
123,10.062293607851757,10.118278671467863,-0.05598506361610589,0.0073909759521484375,0.007152557373046875,0.0002384185791015625
777,10.119793709564988,10.131802256244953,-0.012008546679965093,0.005364418029785156,0.0064373016357421875,-0.0010728836059570312
1234,10.261211307813937,10.671267544869806,-0.41005623705586913,0.007271766662597656,0.011801719665527344,-0.0045299530029296875
2024,10.047152175834071,10.069589129659391,-0.02243695382531996,0.00667572021484375,0.0057220458984375,0.00095367431640625


==> anc/replay.csv <==
seed,dtype,step,scale,control,gradient_rel,first_moment_rel,second_moment_rel,update_rel,update_norm,control_update_norm,cosine,weight_max_abs
42,float32,1,0.75,same_epsilon,4.6057124731306123e-07,4.619902203820385e-07,9.544714949795556e-07,0.002047780473600991,0.8849043146401117,0.8850557046286172,0.9999979175705743,4.373118281364441e-05
42,float32,1,0.75,matched_epsilon,4.6057124731306123e-07,4.619902203820385e-07,9.544714949795556e-07,2.2810580782671162e-05,0.8849043146401117,0.8849043176821869,0.9999999997401293,1.126900315284729e-05
42,float32,2,0.75,same_epsilon,7.663934917054901e-05,5.9647469884153756e-05,3.91261393730444e-05,0.0012559184512761334,0.591543680500898,0.591597632147811,0.9999992154272191,9.36649739742279e-05
42,float32,2,0.75,matched_epsilon,1.0487368313923468e-06,8.924915819826567e-07,1.0784825338001738e-06,5.409009065939978e-06,0.591543680500898,0.5915436837249819,0.9999999999912758,1.126900315284729e-05
42,float32,3,0.75,same_epsilon,0.0005036128354987227,0.0002687353678883508,7.026611960214067e-05,0.0018648226748954118,0.4716976267135874,0.4717303028991256,0.9999982635035748,0.00018684100359678268
42,float32,3,0.75,matched_epsilon,7.591360247292325e-05,4.008077674025833e-05,1.182138025479522e-05,0.00018545630456825323,0.4716976267135874,0.47169758846002885,0.9999999828095596,3.6869198083877563e-05
42,float32,4,0.75,same_epsilon,0.0008726542036494294,0.00043721722961077055,0.00010945954503301003,0.0035945234060840224,0.3942948037470164,0.3943283470782776,0.999993542777211,0.00036691129207611084
42,float32,4,0.75,matched_epsilon,9.826948409675898e-05,5.961793176022452e-05,1.1537419522657437e-05,0.000433080090813017,0.3942948037470164,0.3942943451028528,0.999999906229394,7.126294076442719e-05
42,float32,1,0.5,same_epsilon,7.857578054011813e-08,8.181255153004376e-08,1.2141761853222095e-07,0.005364846132054286,0.8846280234900084,0.8850557046286172,0.9999857190656916,8.665025234222412e-05
42,float32,1,0.5,matched_epsilon,7.857578054011813e-08,8.181255153004376e-08,1.2141761853222095e-07,8.230669862206762e-06,0.8846280234900084,0.8846280221704358,0.9999999999672273,3.1832605600357056e-06
42,float32,2,0.5,same_epsilon,0.0003339198992299424,0.0002598817890951159,0.00013413908908469898,0.003733732919824682,0.5914446486285809,0.591597632147811,0.9999930612662529,0.0002388153225183487
42,float32,2,0.5,matched_epsilon,0.00042708150768409176,0.0003323877086386013,0.00012045046117535246,0.0033122345038657727,0.5914446486285809,0.5914398011332033,0.9999945146357356,0.0004693716764450073
42,float32,3,0.5,same_epsilon,0.0007979388584112732,0.0004790048675726832,0.00017190024102760286,0.004178781287114371,0.4716207359149641,0.4717303028991256,0.9999912938516963,0.00044132955372333527
42,float32,3,0.5,matched_epsilon,0.0014071826130870938,0.0009098672196402138,0.00021742396367265172,0.0039732117873781374,0.4716207359149641,0.47163320186264385,0.9999921069413039,0.0006095468997955322
42,float32,4,0.5,same_epsilon,0.0015481288574665636,0.0008262212919293667,0.0002356395986132133,0.00579118826251802,0.3942275526683973,0.3943283470782776,0.9999832594662779,0.000565454363822937
42,float32,4,0.5,matched_epsilon,0.0017725850421784419,0.001311492972476829,0.0003367489560786126,0.006080675770004474,0.3942275526683973,0.39424711988487104,0.9999815130129868,0.000688798725605011
42,float32,1,0.25,same_epsilon,8.332876934288462e-08,8.665622773866793e-08,1.4026159859996512e-07,0.012341987430816465,0.8839171938335665,0.8850557046286172,0.9999245680162931,0.00016793236136436462
42,float32,1,0.25,matched_epsilon,8.332876934288462e-08,8.665622773866793e-08,1.4026159859996512e-07,6.1454527547642586e-06,0.8839171938335665,0.883917193913694,0.9999999999823083,2.43261456489563e-06
42,float32,2,0.25,same_epsilon,0.0007350396728116125,0.0005720626456312497,0.0002633314569975364,0.009499163871216779,0.5911748629339262,0.591597632147811,0.9999551062096187,0.0007160475943237543
42,float32,2,0.25,matched_epsilon,4.253709748958354e-07,3.4010355990662195e-07,3.7394294947337916e-07,2.7911953934540547e-06,0.5911748629339262,0.5911748621255984,1.000000000001976,2.43261456489563e-06
42,float32,3,0.25,same_epsilon,0.0019685086999393264,0.0012249093113796679,0.00038089925573315836,0.009709422203409413,0.47144357855877034,0.4717303028991256,0.9999530197305537,0.001230921596288681
42,float32,3,0.25,matched_epsilon,6.591456610310933e-05,3.479562865647335e-05,5.147471684736266e-06,0.00023603548616272523,0.47144357855877034,0.4714431788054119,0.9999999721505841,3.233831375837326e-05
42,float32,4,0.25,same_epsilon,0.002818390554878734,0.0017867040862292235,0.0005298893581709005,0.011133927447137659,0.39407039104591696,0.3943283470782776,0.99993819137078,0.001629149541258812
42,float32,4,0.25,matched_epsilon,0.0001560490654742298,7.749756402859859e-05,2.908983418205334e-05,0.0002881683555905395,0.39407039104591696,0.39407104379449837,0.9999999584885786,3.6114826798439026e-05
42,float64,1,0.75,same_epsilon,8.598161535521447e-16,8.627634313935625e-16,1.773493386106719e-15,0.002047665827018948,0.8849042405503111,0.885055636368018,0.9999979178065725,3.589838231959387e-05
42,float64,1,0.75,matched_epsilon,8.598161535521447e-16,8.627634313935625e-16,1.773493386106719e-15,3.776102172876146e-14,0.8849042405503111,0.8849042405503111,1.0000000000000102,1.1407541578023483e-14
42,float64,2,0.75,same_epsilon,0.00031055141125063115,0.0002416989095079274,0.00013847890139773766,0.002126778516134421,0.5915332475896885,0.5915858415050836,0.9999977421577148,0.00031365919019102394
42,float64,2,0.75,matched_epsilon,1.3219435156587727e-15,1.229918491736744e-15,1.751340412593173e-15,5.9411126314981545e-15,0.5915332475896885,0.5915332475896884,0.9999999999999926,1.141448047192739e-14
42,float64,3,0.75,same_epsilon,0.0006310670715938507,0.00037897769675381254,0.00016631711051652443,0.0027432235480796055,0.47169300804043585,0.4717284864558866,0.9999962399077233,0.000493968457743505
42,float64,3,0.75,matched_epsilon,1.8010079719326225e-15,1.3538246134610357e-15,1.6824390323184194e-15,6.2076299637406185e-15,0.47169300804043585,0.47169300804043585,1.0000000000000009,1.1428358259735205e-14
42,float64,4,0.75,same_epsilon,0.0010875806085565993,0.0006167035169586998,0.00018500487162593813,0.00430134939522253,0.3943092418839911,0.3943373147191344,0.999990751072259,0.0006225066147938912
42,float64,4,0.75,matched_epsilon,2.1355588195892273e-15,1.617887403194599e-15,1.667087381723025e-15,4.940638097240203e-15,0.3943092418839911,0.39430924188399114,1.0000000000000382,1.1435297153639112e-14
42,float64,1,0.5,same_epsilon,1.4737468030552702e-16,1.5326420017838697e-16,2.2288805555262883e-16,0.005365943004538705,0.8846279439792717,0.885055636368018,0.9999857131833271,8.578643732625596e-05
42,float64,1,0.5,matched_epsilon,1.4737468030552702e-16,1.5326420017838697e-16,2.2288805555262883e-16,1.0709205554402912e-14,0.8846279439792717,0.8846279439792717,1.0000000000000182,2.8616432140582404e-15
42,float64,2,0.5,same_epsilon,0.00039302063965823816,0.00030588384588869314,0.0001615161602793579,0.004326212153902858,0.5914350216407767,0.5915858415050836,0.9999906720637168,0.0007880353665691326
42,float64,2,0.5,matched_epsilon,7.00510505318463e-16,5.628859234054958e-16,6.28212619683962e-16,4.4040431088990696e-15,0.5914350216407767,0.5914350216407767,0.9999999999999896,2.8620226848186103e-15
42,float64,3,0.5,same_epsilon,0.000625997807354505,0.000406301289101855,0.0001856974842269012,0.0042069439215048935,0.4716214783342347,0.4717284864558866,0.9999911745382285,0.0011248784219089207
42,float64,3,0.5,matched_epsilon,1.1332271582153022e-15,7.089341477236564e-16,6.687005473108507e-16,3.626917305176251e-15,0.4716214783342347,0.4716214783342346,1.000000000000016,2.863337279952749e-15
42,float64,4,0.5,same_epsilon,0.0014127990157517542,0.0007601556488592135,0.00020619248710000907,0.007124925685840898,0.3942561312210296,0.3943373147191344,0.9999746336865963,0.0011558009744439429
42,float64,4,0.5,matched_epsilon,1.468350340290994e-15,8.716346139553629e-16,7.023631377341529e-16,3.996019808459129e-15,0.3942561312210296,0.39425613122102965,0.9999999999999675,2.8640555638920207e-15
42,float64,1,0.25,same_epsilon,1.5574920003992917e-16,1.6205914947938367e-16,2.33282007186219e-16,0.012344115849027662,0.8839171567874203,0.885055636368018,0.9999245416682302,0.00016666666493648195
42,float64,1,0.25,matched_epsilon,1.5574920003992917e-16,1.6205914947938367e-16,2.33282007186219e-16,8.770025864607226e-15,0.8839171567874203,0.8839171567874203,0.9999999999999991,2.345346139520643e-15
42,float64,2,0.25,same_epsilon,0.0005388959205740693,0.0004194170485862263,0.00023272696793579824,0.009068236657892111,0.5911704779184123,0.5915858415050836,0.9999591013116693,0.0008760130782266354
42,float64,2,0.25,matched_epsilon,7.440655680197479e-16,5.967471763078713e-16,6.504989240168219e-16,4.790860214539981e-15,0.5911704779184123,0.5911704779184123,1.000000000000027,2.345346139520643e-15
42,float64,3,0.25,same_epsilon,0.0011142964336658633,0.0006667438974556882,0.00028073242725576853,0.009293077921650355,0.4714326903538911,0.4717284864558866,0.9999569889756226,0.0012345730535255235
42,float64,3,0.25,matched_epsilon,1.2069965814694977e-15,7.499765339937217e-16,6.946666676247941e-16,3.642896349422693e-15,0.4714326903538911,0.4714326903538911,0.9999999999999959,2.345346139520643e-15
42,float64,4,0.25,same_epsilon,0.00228224907049584,0.0011946565135687159,0.0003742269726529107,0.010522283566065407,0.39408046974354044,0.3943373147191344,0.9999448169491698,0.001640230543243455
42,float64,4,0.25,matched_epsilon,1.3604990776891605e-15,9.188014126569056e-16,7.144727774706335e-16,4.011048348481837e-15,0.39408046974354044,0.39408046974354044,1.0000000000000224,2.345346139520643e-15
123,float32,1,0.75,same_epsilon,4.668464537357187e-07,4.682301834210311e-07,9.753140842383304e-07,0.0020425070446052134,0.8834859771109173,0.8836472815920199,0.9999979303656276,3.88510525226593e-05
123,float32,1,0.75,matched_epsilon,4.668464537357187e-07,4.682301834210311e-07,9.753140842383304e-07,1.650564611413934e-05,0.8834859771109173,0.8834859830132148,0.99999999986392,7.98678956925869e-06
123,float32,2,0.75,same_epsilon,0.00020123273104106481,0.00015236566238548168,0.00011247996692211263,0.002363673517205896,0.5958516447056362,0.5959118899322199,0.9999972113580579,0.000499112531542778
123,float32,2,0.75,matched_epsilon,8.207826198802186e-07,7.211310574349855e-07,9.717530948732358e-07,3.838322305833612e-06,0.5958516447056362,0.5958516456171487,0.9999999999984728,7.98713881522417e-06
123,float32,3,0.75,same_epsilon,0.000646337131937838,0.0003508979379592942,0.00013241985986840436,0.003534544415757486,0.479787033302418,0.47982866039530886,0.9999937567257665,0.0006477623246610165
123,float32,3,0.75,matched_epsilon,1.3647740605828772e-06,8.041715726682467e-07,9.479968503823573e-07,2.727075879295524e-06,0.479787033302418,0.4797870414243256,1.0000000000026275,7.986935088410974e-06
123,float32,4,0.75,same_epsilon,0.0013565142204934066,0.0006161954658340725,0.00017772517327739075,0.004674008292801772,0.40084583304933546,0.4008731462732302,0.999989078407913,0.0007444336079061031
123,float32,4,0.75,matched_epsilon,1.4877748871948293e-06,9.092558555819548e-07,9.359663651549433e-07,2.8398091096321943e-06,0.40084583304933546,0.40084584101697057,1.0000000000036056,7.98687688075006e-06
123,float32,1,0.5,same_epsilon,7.779285787182758e-08,8.097707431564611e-08,1.340247829225428e-07,0.005410239487696739,0.883190162028073,0.8836472815920199,0.9999854909536707,8.684024214744568e-05
123,float32,1,0.5,matched_epsilon,7.779285787182758e-08,8.097707431564611e-08,1.340247829225428e-07,5.164056444109011e-06,0.883190162028073,0.8831901635871441,0.999999999987545,1.925043761730194e-06
123,float32,2,0.5,same_epsilon,0.0003301427524420404,0.00024997151814780595,0.0001585276398839348,0.005315010438493041,0.5957405692959227,0.5959118899322199,0.9999859126140227,0.0006586099043488503
123,float32,2,0.5,matched_epsilon,3.956084775314506e-07,3.081337670550792e-07,3.427492330546651e-07,2.9470193083131045e-06,0.5957405692959227,0.5957405718059104,1.000000000001452,1.925043761730194e-06
123,float32,3,0.5,same_epsilon,0.0008041723821668604,0.00045130054662420664,0.0001823651745004591,0.005341139341080999,0.47970747415161197,0.47982866039530886,0.9999857644199227,0.0008939728140830994
123,float32,3,0.5,matched_epsilon,6.703524277071919e-07,3.870658760677227e-07,3.6575443365392515e-07,1.968654494291429e-06,0.47970747415161197,0.47970746749961846,1.0000000000043772,1.925043761730194e-06
123,float32,4,0.5,same_epsilon,0.0015070313392898398,0.0007524068107961179,0.00021777450183962338,0.006254807668589144,0.40077448257858234,0.4008731462732302,0.9999804641779878,0.0009783804416656494
123,float32,4,0.5,matched_epsilon,8.284373743556029e-07,4.849755357101786e-07,3.7745694360368273e-07,2.2527810016376945e-06,0.40077448257858234,0.40077446690129537,1.0000000000050926,1.925043761730194e-06
123,float32,1,0.25,same_epsilon,8.193647979962702e-08,8.521113871856876e-08,1.307747251348309e-07,0.012721264211609615,0.882428337160821,0.8836472815920199,0.9999199256972449,0.00016735121607780457
123,float32,1,0.25,matched_epsilon,8.193647979962702e-08,8.521113871856876e-08,1.307747251348309e-07,3.08154608110003e-06,0.882428337160821,0.8824283379658902,0.9999999999963409,1.0005896911025047e-06
123,float32,2,0.25,same_epsilon,0.0006734883823083497,0.0005099399451926145,0.00027831026497301145,0.01008845611766471,0.5954408468927435,0.5959118899322199,0.9999493839341337,0.0006610658019781113
123,float32,2,0.25,matched_epsilon,4.0169859343772496e-07,3.132997534951804e-07,3.372792914467539e-07,2.552714205508543e-06,0.5954408468927435,0.5954408495277351,1.0000000000025446,1.0007643140852451e-06
123,float32,3,0.25,same_epsilon,0.0013417001389580214,0.0007735776087613886,0.0003227175210702691,0.010229738200481243,0.47949418476345557,0.47982866039530886,0.9999478828605016,0.000925011932849884
123,float32,3,0.25,matched_epsilon,6.872178747903321e-07,3.970307439280171e-07,3.701958178886685e-07,2.106789236243498e-06,0.47949418476345557,0.4794941869290176,1.0000000000040934,1.000880729407072e-06
123,float32,4,0.25,same_epsilon,0.0019568020598309268,0.001074856419406616,0.0003590363059521269,0.010660876467553516,0.4005787723630247,0.4008731462732302,0.9999434009232213,0.001123923808336258
123,float32,4,0.25,matched_epsilon,8.63266304370059e-07,4.5486575400882047e-07,3.806709069754706e-07,2.33092342382224e-06,0.4005787723630247,0.4005787667428598,1.0000000000048948,1.000880729407072e-06
123,float64,1,0.75,same_epsilon,8.672322491097679e-16,8.702442128540689e-16,1.7675171049150922e-15,0.0020426248290725223,0.8834860589986421,0.8836473667048604,0.999997930125889,3.589838325388471e-05
123,float64,1,0.75,matched_epsilon,8.672322491097679e-16,8.702442128540689e-16,1.7675171049150922e-15,1.959461330863299e-14,0.8834860589986421,0.883486058998642,1.0000000000000469,5.994987492541348e-15
123,float64,2,0.75,same_epsilon,0.00020123712033309556,0.00015236900212252497,0.00011247526737437505,0.002365816489123889,0.595851674782338,0.5959119224238814,0.9999972062844621,0.0004991249546783885
123,float64,2,0.75,matched_epsilon,1.3071996146114638e-15,1.2026582128585651e-15,1.7668686131268396e-15,8.951403185092315e-15,0.595851674782338,0.595851674782338,0.9999999999999584,5.994987492541348e-15
123,float64,3,0.75,same_epsilon,0.0006481735002345289,0.00035162335438512304,0.00013266099806817105,0.0035234197122699503,0.47978690357056536,0.4798282347742043,0.9999937959322087,0.000647746388656876
123,float64,3,0.75,matched_epsilon,2.6160404629892023e-15,1.5173095170400165e-15,1.8005703288838256e-15,4.653686858527255e-15,0.47978690357056536,0.4797869035705653,1.0000000000000286,5.994770652106851e-15
123,float64,4,0.75,same_epsilon,0.0013647772485270901,0.0006216936263730726,0.0001781685110685604,0.004698221126885224,0.4008467080913202,0.40087166379068745,0.9999889646098976,0.0007444315207451799
123,float64,4,0.75,matched_epsilon,2.6486614720471304e-15,1.8563689908854447e-15,1.7826494190403984e-15,5.110847744441432e-15,0.4008467080913202,0.4008467080913203,1.00000000000003,5.995204332975845e-15
123,float64,1,0.5,same_epsilon,1.46422911719118e-16,1.5255193505971594e-16,2.3116359778667455e-16,0.005410664427003553,0.8831902365584584,0.8836473667048604,0.9999854886591688,8.578641605293952e-05
123,float64,1,0.5,matched_epsilon,1.46422911719118e-16,1.5255193505971594e-16,2.3116359778667455e-16,7.847077079222627e-15,0.8831902365584584,0.8831902365584584,0.9999999999999889,3.0728457972584167e-15
123,float64,2,0.5,same_epsilon,0.00037118495862122416,0.00028104696417038456,0.00017387147862011801,0.005362592556328482,0.5957389861808043,0.5959119224238814,0.9999856592480748,0.0006595117957940329
123,float64,2,0.5,matched_epsilon,6.597001704808709e-16,5.180788547087478e-16,5.784580551488236e-16,5.786363694155907e-15,0.5957389861808043,0.5957389861808042,1.000000000000006,3.0728457972584167e-15
123,float64,3,0.5,same_epsilon,0.0008837852628272954,0.0004938733393191186,0.00019712139511291154,0.005587480648273641,0.47970834829390524,0.4798282347742043,0.9999844173498625,0.000914677612705389
123,float64,3,0.5,matched_epsilon,1.1456585968314457e-15,6.461462383470288e-16,6.271621300770381e-16,3.558647844647989e-15,0.47970834829390524,0.4797083482939053,0.999999999999988,3.0730626376929138e-15
123,float64,4,0.5,same_epsilon,0.0013702682226237571,0.0007270143594274963,0.0002286929998809274,0.005810578283604493,0.4007731267486209,0.40087166379068745,0.9999831446573658,0.0010035351955093585
123,float64,4,0.5,matched_epsilon,1.4416274832999347e-15,8.391057986548667e-16,6.460037464302177e-16,4.122211146139057e-15,0.4007731267486209,0.4007731267486209,0.9999999999999861,3.073279478127411e-15
123,float64,1,0.25,same_epsilon,1.5391305013125732e-16,1.6016357674668437e-16,2.490085781619796e-16,0.012721681801353772,0.8824284120830304,0.8836473667048604,0.9999199203920959,0.00016666664430261928
123,float64,1,0.25,matched_epsilon,1.5391305013125732e-16,1.6016357674668437e-16,2.490085781619796e-16,6.4897139971324665e-15,0.8824284120830304,0.8824284120830304,1.0000000000000189,1.979319486089537e-15
123,float64,2,0.25,same_epsilon,0.0006735027651235798,0.0005099503713767,0.00027823657480859906,0.010089562795158132,0.5954408732035137,0.5959119224238814,0.9999493727618073,0.0006610677841347896
123,float64,2,0.25,matched_epsilon,6.879894029280185e-16,5.396986599514164e-16,5.969428897781405e-16,3.7149508294879385e-15,0.5954408732035137,0.5954408732035137,0.9999999999999958,1.979319486089537e-15
123,float64,3,0.25,same_epsilon,0.001363596140893091,0.0007816515106921683,0.00032317201423274854,0.010275670620321758,0.4794940671237747,0.4798282347742043,0.999947411180767,0.0009252175230732712
123,float64,3,0.25,matched_epsilon,1.1473041324980314e-15,6.688294610515558e-16,6.555806362661922e-16,3.465882893250174e-15,0.4794940671237747,0.47949406712377457,1.0000000000000135,1.9827889330414905e-15
123,float64,4,0.25,same_epsilon,0.002033758476762326,0.001088673027662274,0.00036617984253720516,0.010760721101233854,0.4005778134487377,0.40087166379068745,0.9999423298321565,0.0011238842754287756
123,float64,4,0.25,matched_epsilon,1.4745691362968603e-15,8.062937898656959e-16,6.781626032888054e-16,3.967242251679487e-15,0.4005778134487377,0.4005778134487377,0.9999999999999474,1.9845236565174673e-15
777,float32,1,0.75,same_epsilon,4.5828900499922216e-07,4.5957998355791083e-07,9.275207766689807e-07,0.0025381462071271408,0.883735871610682,0.883921079777752,0.9999968001877647,3.937911242246628e-05
777,float32,1,0.75,matched_epsilon,4.5828900499922216e-07,4.5957998355791083e-07,9.275207766689807e-07,1.6693757397861934e-05,0.883735871610682,0.8837358729211725,0.9999999998608644,6.313435733318329e-06
777,float32,2,0.75,same_epsilon,4.605848082186332e-05,3.4502978352080315e-05,1.2520865921453335e-05,0.0018647945953722267,0.5975983214587087,0.5976737873035427,0.9999982690294036,0.00018072500824928284
777,float32,2,0.75,matched_epsilon,8.096504059900118e-07,7.072226383371826e-07,9.390268155743914e-07,3.96775828565741e-06,0.5975983214587087,0.5975983220049631,0.9999999999979489,6.313435733318329e-06
777,float32,3,0.75,same_epsilon,0.00011071721275019806,6.827708938687924e-05,1.881950664318155e-05,0.0017535428195594952,0.4719284181454749,0.47196628054618023,0.9999984656450525,0.00030058249831199646
777,float32,3,0.75,matched_epsilon,1.085671412627231e-06,7.757579410635212e-07,9.122336754273663e-07,2.726692098892514e-06,0.4719284181454749,0.47192842000098545,1.0000000000027431,6.320886313915253e-06
777,float32,4,0.75,same_epsilon,0.0008074879994315056,0.00038119960843322896,6.122078617428423e-05,0.002338577630525175,0.3886502242254997,0.3886814807289882,0.9999972685489107,0.00035778991878032684
777,float32,4,0.75,matched_epsilon,0.0002512511818675319,0.0001165330843932324,1.6702758809596185e-05,0.00041469306979629596,0.3886502242254997,0.38865054690954076,0.9999999140228886,5.6741759181022644e-05
777,float32,1,0.5,same_epsilon,7.947999028247592e-08,8.261587320516978e-08,1.31840317789642e-07,0.0065950055519899894,0.8834055200918753,0.883921079777752,0.9999784104574204,8.720904588699341e-05
777,float32,1,0.5,matched_epsilon,7.947999028247592e-08,8.261587320516978e-08,1.31840317789642e-07,8.508456308489253e-06,0.8834055200918753,0.8834055199613763,0.9999999999648033,4.414469003677368e-06
777,float32,2,0.5,same_epsilon,0.0001500503720941828,0.00011239771966169355,6.601860313691544e-05,0.0046511246560130845,0.5974615254913996,0.5976737873035427,0.9999892427697495,0.00018176622688770294
777,float32,2,0.5,matched_epsilon,4.770922977175328e-07,3.6507914872350856e-07,3.8554398268923176e-07,2.478892757686995e-06,0.5974615254913996,0.5974615280556792,1.000000000002765,4.414469003677368e-06
777,float32,3,0.5,same_epsilon,0.0008381505579627631,0.0004300830855035094,0.00015375257507853617,0.004413933040624273,0.47184940304913425,0.47196628054618023,0.9999902868613935,0.0003512451658025384
777,float32,3,0.5,matched_epsilon,7.513986757396511e-07,4.279110598360468e-07,4.056107487369808e-07,2.1580260375979674e-06,0.47184940304913425,0.47184939714728463,1.0000000000041702,4.41819429397583e-06
777,float32,4,0.5,same_epsilon,0.0011826479173739338,0.0006627238585269012,0.00017981572123301388,0.005471332346084947,0.38857573751523267,0.3886814807289882,0.9999850652131556,0.00040560774505138397
777,float32,4,0.5,matched_epsilon,8.88152403256828e-07,5.657412871864558e-07,4.241409839581842e-07,2.4298261529222863e-06,0.38857573751523267,0.38857573750080915,1.0000000000048035,4.41819429397583e-06
777,float32,1,0.25,same_epsilon,8.405150560586183e-08,8.730881669513326e-08,1.3161949785722038e-07,0.014942668163920873,0.8825869704837747,0.883921079777752,0.999889330305313,0.0001671547070145607
777,float32,1,0.25,matched_epsilon,8.405150560586183e-08,8.730881669513326e-08,1.3161949785722038e-07,4.6560684994108605e-06,0.8825869704837747,0.8825869693817102,0.9999999999903288,2.0973384380340576e-06
777,float32,2,0.25,same_epsilon,0.0005653085342892667,0.00042345448121181294,0.0002552334774675541,0.012168962029718754,0.5971075255384927,0.5976737873035427,0.9999263372201179,0.0007811319082975388
777,float32,2,0.25,matched_epsilon,3.8679600215734304e-07,2.9971590337038946e-07,3.293981958036428e-07,2.092308422048738e-06,0.5971075255384927,0.5971075263235976,1.0000000000035987,2.0973384380340576e-06
777,float32,3,0.25,same_epsilon,0.0014098946448624472,0.0007837863742488681,0.0003233756586932748,0.010085429058960595,0.4716306989941968,0.47196628054618023,0.9999493588404184,0.0013386039063334465
777,float32,3,0.25,matched_epsilon,6.629810045756277e-07,3.814987889409267e-07,3.584815124599851e-07,2.05572812632466e-06,0.4716306989941968,0.47163069955988085,1.0000000000043527,2.0973384380340576e-06
777,float32,4,0.25,same_epsilon,0.001901599700019762,0.0011681589493405362,0.00036874184259866956,0.0116894478078599,0.38837878573278334,0.3886814807289882,0.9999319286449804,0.0018567508086562157
777,float32,4,0.25,matched_epsilon,7.840362873077398e-07,5.036441364238663e-07,3.7417438054617767e-07,2.324982463009018e-06,0.38837878573278334,0.38837878114081764,1.0000000000050682,2.0973384380340576e-06
777,float64,1,0.75,same_epsilon,8.557521744228377e-16,8.58910171873863e-16,1.7477624160190923e-15,0.0025380257698070794,0.8837359683388462,0.883921184212428,0.9999968004954426,3.589837058414619e-05
777,float64,1,0.75,matched_epsilon,8.557521744228377e-16,8.58910171873863e-16,1.7477624160190923e-15,3.347047969394056e-14,0.8837359683388462,0.8837359683388462,0.9999999999999895,1.251776460264864e-14
777,float64,2,0.75,same_epsilon,6.549256172778129e-05,4.905828536304506e-05,1.8245991021028945e-05,0.0018730397182949348,0.597599561944615,0.5976752524405939,0.9999982536590148,0.0001807268244765313
777,float64,2,0.75,matched_epsilon,1.4101673326354276e-15,1.2550674253180592e-15,1.7525374662498822e-15,6.985332813477262e-15,0.597599561944615,0.597599561944615,1.0000000000000053,1.251776460264864e-14
777,float64,3,0.75,same_epsilon,0.0005670660950650949,0.00028720717152979275,7.145363651342474e-05,0.002221403094066794,0.4719250077117724,0.4719651978002739,0.999997536099999,0.0003005883047746058
777,float64,3,0.75,matched_epsilon,2.2671358147552137e-15,1.389762200555248e-15,1.7283951146860171e-15,4.906477013039393e-15,0.4719250077117724,0.4719250077117725,1.0000000000000175,1.251776460264864e-14
777,float64,4,0.75,same_epsilon,0.0008986418397173781,0.0004865447950117707,0.00010655614921916232,0.004324686627162432,0.3886471628206011,0.38868125827205857,0.9999906515701933,0.0005354501541601523
777,float64,4,0.75,matched_epsilon,2.3879781774945633e-15,1.6947058801488847e-15,1.6980503107965771e-15,5.3629926949674306e-15,0.3886471628206011,0.3886471628206011,0.9999999999999625,1.251776460264864e-14
777,float64,1,0.5,same_epsilon,1.5063842436943454e-16,1.5677674066407292e-16,2.432489186461397e-16,0.006595162784921415,0.8834056108029856,0.883921184212428,0.999978409428274,8.578641121429614e-05
777,float64,1,0.5,matched_epsilon,1.5063842436943454e-16,1.5677674066407292e-16,2.432489186461397e-16,1.260042763233066e-14,0.8834056108029856,0.8834056108029856,1.000000000000026,4.2049697057677804e-15
777,float64,2,0.5,same_epsilon,0.0001571917752075554,0.00011774709618030906,6.714773211006402e-05,0.004655786245158783,0.5974627472321692,0.5976752524405939,0.999989221203776,0.0001817684385567904
777,float64,2,0.5,matched_epsilon,8.593864568772628e-16,6.588766537114423e-16,6.676157680836669e-16,4.795277397243117e-15,0.5974627472321692,0.5974627472321692,1.0000000000000095,4.2049697057677804e-15
777,float64,3,0.5,same_epsilon,0.0007835915926619018,0.0004039201628170562,0.00012486303736593214,0.004453235924043078,0.4718489826308672,0.4719651978002739,0.999990112226437,0.00035328880622658375
777,float64,3,0.5,matched_epsilon,1.466532179438242e-15,7.873743557599611e-16,7.337256067069705e-16,3.9240356119774705e-15,0.4718489826308672,0.47184898263086716,1.0000000000000286,4.2049697057677804e-15
777,float64,4,0.5,same_epsilon,0.001120860579233223,0.0006391209001305712,0.00015777003756679015,0.005062256951105222,0.38858104052187903,0.38868125827205857,0.9999872167220737,0.0004216794830907509
777,float64,4,0.5,matched_epsilon,1.6479056748321746e-15,1.0656711779509222e-15,7.870100515388152e-16,4.456475434964976e-15,0.38858104052187903,0.38858104052187903,0.9999999999999803,4.2049697057677804e-15
777,float64,1,0.25,same_epsilon,1.577261739323172e-16,1.63875629363739e-16,2.301838191205485e-16,0.01494293745144109,0.8825870563524334,0.883921184212428,0.9998893263041401,0.00016666666311939554
777,float64,1,0.25,matched_epsilon,1.577261739323172e-16,1.63875629363739e-16,2.301838191205485e-16,8.430283472761524e-15,0.8825870563524334,0.8825870563524334,1.0000000000000293,2.4962670819306254e-15
777,float64,2,0.25,same_epsilon,0.0005669505801650743,0.0004246836986479221,0.00025504733332758396,0.0121733699848389,0.5971088225359373,0.5976752524405939,0.9999262837575027,0.0007812775537721188
777,float64,2,0.25,matched_epsilon,7.660190128529111e-16,5.923438297635605e-16,6.348279248332307e-16,3.891896299498773e-15,0.5971088225359373,0.5971088225359373,0.999999999999996,2.4962670819306254e-15
777,float64,3,0.25,same_epsilon,0.001381230394221637,0.0007722375292430446,0.0003203319814108955,0.010101869587836805,0.4716323967166502,0.4719651978002739,0.999949188897033,0.001338820732256855
777,float64,3,0.25,matched_epsilon,1.482105993410539e-15,7.768317806764557e-16,7.20101982186923e-16,3.828912932027597e-15,0.4716323967166502,0.47163239671665014,0.9999999999999847,2.4980018054066022e-15
777,float64,4,0.25,same_epsilon,0.00197416545146285,0.0011749270684384024,0.0003718708075600867,0.011447892804486293,0.3883797777088466,0.38868125827205857,0.9999347230594556,0.001858755290935139
777,float64,4,0.25,matched_epsilon,1.8076805913783665e-15,1.008824684423816e-15,7.409460162206661e-16,4.468701392291061e-15,0.3883797777088466,0.3883797777088466,0.9999999999999702,2.501471252358556e-15
1234,float32,1,0.75,same_epsilon,4.672269459741241e-07,4.6841870319003376e-07,9.463187443568816e-07,0.002168856530067264,0.8848385273589481,0.8849775139588949,0.9999976599954563,3.976654261350632e-05
1234,float32,1,0.75,matched_epsilon,4.672269459741241e-07,4.6841870319003376e-07,9.463187443568816e-07,1.7713166927265438e-05,0.8848385273589481,0.8848385285362373,0.9999999998432381,7.88085162639618e-06
1234,float32,2,0.75,same_epsilon,9.718866401195288e-05,6.951403579983511e-05,2.3390543615480828e-05,0.0014412906402233537,0.5968321671863435,0.5968824637249676,0.9999989648096469,0.00012142583727836609
1234,float32,2,0.75,matched_epsilon,7.818089038295032e-07,6.735077397622855e-07,9.36362529039806e-07,2.8137031898970412e-06,0.5968321671863435,0.5968321686490838,1.000000000001904,7.88271427154541e-06
1234,float32,3,0.75,same_epsilon,0.0003719114563528159,0.00019991972048803524,7.069395712203921e-05,0.001668589586875009,0.47742995684112427,0.477468013738915,0.9999986109766187,0.00014991918578743935
1234,float32,3,0.75,matched_epsilon,1.0944110434406018e-06,7.519177350736159e-07,8.944902602849237e-07,3.132635293445936e-06,0.47742995684112427,0.4774299686228515,1.0000000000014944,7.890164852142334e-06
1234,float32,4,0.75,same_epsilon,0.0008457502107002363,0.0004018578126690722,0.00011021294604339723,0.0024735268771642394,0.40035397067661077,0.40037973973225394,0.9999969427144776,0.0002681314945220947
1234,float32,4,0.75,matched_epsilon,3.3113004897511072e-06,1.4392435034788545e-06,9.545571120290609e-07,3.1345397724873735e-06,0.40035397067661077,0.40035398947746226,1.0000000000027176,7.893890142440796e-06
1234,float32,1,0.5,same_epsilon,7.974560868228847e-08,8.283822538622581e-08,1.359810337780333e-07,0.005551962584130968,0.8845891192034095,0.8849775139588949,0.9999846774370313,8.65049660205841e-05
1234,float32,1,0.5,matched_epsilon,7.974560868228847e-08,8.283822538622581e-08,1.359810337780333e-07,6.075456829104011e-06,0.8845891192034095,0.8845891188845072,0.9999999999825332,2.203509211540222e-06
1234,float32,2,0.5,same_epsilon,0.00019191574967331043,0.0001372645229729793,6.95541286342087e-05,0.004063584575321704,0.5967393268686444,0.5968824637249676,0.9999917704263932,0.000594843178987503
1234,float32,2,0.5,matched_epsilon,4.151856522989427e-07,3.06532125271501e-07,3.152115672422429e-07,1.875115921083477e-06,0.5967393268686444,0.5967393269337313,1.0000000000040796,2.203509211540222e-06
1234,float32,3,0.5,same_epsilon,0.0004617838705682466,0.00026178407399020414,9.000735344243006e-05,0.0041838959702749715,0.4773584723649573,0.477468013738915,0.999991271828338,0.0010374635457992554
1234,float32,3,0.5,matched_epsilon,6.765744231653519e-07,4.1552024414955393e-07,3.653743353872511e-07,2.0587299068469857e-06,0.4773584723649573,0.4773584707068549,1.0000000000042548,2.203509211540222e-06
1234,float32,4,0.5,same_epsilon,0.001086919841355938,0.0005409252059404039,0.00013430529120370344,0.004304877759155256,0.4002868017246417,0.40037973973225394,0.9999907588172002,0.001416100189089775
1234,float32,4,0.5,matched_epsilon,1.3808220306513032e-06,6.288683465407644e-07,4.0855179334565295e-07,2.249821385706966e-06,0.4002868017246417,0.4002868013221072,1.0000000000050728,2.203509211540222e-06
1234,float32,1,0.25,same_epsilon,8.408156550541402e-08,8.745969322733867e-08,1.409816877599294e-07,0.012317435898926954,0.8839575413893005,0.8849775139588949,0.9999247177959905,0.0001669749617576599
1234,float32,1,0.25,matched_epsilon,8.408156550541402e-08,8.745969322733867e-08,1.409816877599294e-07,3.93406820226735e-06,0.8839575413893005,0.8839575410598385,0.9999999999934915,1.169741153717041e-06
1234,float32,2,0.25,same_epsilon,0.0004552182065723911,0.000325587503614179,0.0001904201113561321,0.00900592183080548,0.5964948579525378,0.5968824637249676,0.9999596313267767,0.0007054302841424942
1234,float32,2,0.25,matched_epsilon,4.5746428337045425e-07,3.3698180758172585e-07,3.358055920249976e-07,2.1676008082871948e-06,0.5964948579525378,0.5964948594440517,1.0000000000035356,1.169741153717041e-06
1234,float32,3,0.25,same_epsilon,0.0012523398737778193,0.000678787402528567,0.00026902516295595623,0.010554146062693861,0.47714448440177815,0.477468013738915,0.9999444969650185,0.0010323729366064072
1234,float32,3,0.25,matched_epsilon,7.225646969304714e-07,3.9792107704286066e-07,3.7589796571601596e-07,2.002725862448637e-06,0.47714448440177815,0.4771444854318182,1.0000000000044147,1.169741153717041e-06
1234,float32,4,0.25,same_epsilon,0.001886946923459387,0.0010318639589344562,0.00032311376797715066,0.0102367000446018,0.4001159350998406,0.40037973973225394,0.9999477876571968,0.001410147175192833
1234,float32,4,0.25,matched_epsilon,7.320215609984868e-07,4.696090976605326e-07,3.8901371491792456e-07,2.206267480283511e-06,0.4001159350998406,0.4001159348464981,1.0000000000051952,1.169741153717041e-06
1234,float64,1,0.75,same_epsilon,8.688159806914015e-16,8.718301615472995e-16,1.7704978209489274e-15,0.0021686260043501425,0.884838628960861,0.8849776226692572,0.9999976604969318,3.5898381978154755e-05
1234,float64,1,0.75,matched_epsilon,8.688159806914015e-16,8.718301615472995e-16,1.7704978209489274e-15,4.552512084109726e-14,0.884838628960861,0.8848386289608611,1.0000000000000115,2.8369667726124703e-14
1234,float64,2,0.75,same_epsilon,0.0001565342587304242,0.00011195869271559056,6.093671875284215e-05,0.001533706695203673,0.5968321811034017,0.5968824737994256,0.9999988273228676,0.00012509162161672416
1234,float64,2,0.75,matched_epsilon,2.3882951927949695e-15,1.843753783854765e-15,2.0248746590010422e-15,6.7577652884012915e-15,0.5968321811034017,0.5968321811034019,0.9999999999999879,2.8369667726124703e-14
1234,float64,3,0.75,same_epsilon,0.000364683641435785,0.00021010162240586822,8.415444576776062e-05,0.0015923757315247508,0.47742875499029197,0.477468023870257,0.9999987354477734,0.00022327921910101842
1234,float64,3,0.75,matched_epsilon,3.1095438669448716e-15,2.1671559181748443e-15,2.010455532472902e-15,8.709676120598908e-15,0.47742875499029197,0.47742875499029186,0.9999999999999728,2.8373137173076657e-14
1234,float64,4,0.75,same_epsilon,0.0006981112357911645,0.00035642530715566554,9.872852175700966e-05,0.0024264186780471038,0.40035031347554145,0.4003777174392922,0.9999970583871951,0.00037459146585926487
1234,float64,4,0.75,matched_epsilon,1.0608721509983981e-14,4.4799924547462e-15,2.377632514593281e-15,7.947836177642087e-15,0.40035031347554145,0.40035031347554156,0.9999999999999306,2.837660662002861e-14
1234,float64,1,0.5,same_epsilon,1.4958556424293373e-16,1.555886538449906e-16,2.6153947587650976e-16,0.0055519608257277595,0.8845892129672779,0.8849776226692572,0.9999846774536763,8.578643201120895e-05
1234,float64,1,0.5,matched_epsilon,1.4958556424293373e-16,1.555886538449906e-16,2.6153947587650976e-16,1.3784594386059332e-14,0.8845892129672779,0.8845892129672779,1.0000000000000147,5.68295410730002e-15
1234,float64,2,0.5,same_epsilon,0.00019191807035468485,0.00013726641336969203,6.95466538135383e-05,0.004063647584425361,0.5967393478202198,0.5968824737994256,0.9999917701601779,0.0005948431074932585
1234,float64,2,0.5,matched_epsilon,8.364243149498823e-16,6.1443724317483e-16,6.347914958844841e-16,4.1289043350606134e-15,0.5967393478202198,0.5967393478202198,1.0000000000000155,5.68295410730002e-15
1234,float64,3,0.5,same_epsilon,0.00046183265564893897,0.00026180776532129546,9.000491116141189e-05,0.004183956674551945,0.4773584926340264,0.477468023870257,0.9999912715631809,0.0010374608503627668
1234,float64,3,0.5,matched_epsilon,1.2746794268132804e-15,7.614692200669731e-16,6.926059276185079e-16,3.8349852324119246e-15,0.4773584926340264,0.4773584926340264,1.0000000000000304,5.68295410730002e-15
1234,float64,4,0.5,same_epsilon,0.0010771709465629412,0.0005375314555933508,0.00013416166147518676,0.004451491854732193,0.40028441758915173,0.4003777174392922,0.9999901169584797,0.001416099960389352
1234,float64,4,0.5,matched_epsilon,2.1638381740856783e-15,1.0601974685719316e-15,7.506100761118444e-16,4.303893809307623e-15,0.40028441758915173,0.40028441758915173,1.000000000000005,5.686423554251974e-15
1234,float64,1,0.25,same_epsilon,1.5869323701585807e-16,1.6495237294398784e-16,2.779286334772613e-16,0.012317747399008606,0.8839576245365178,0.8849776226692572,0.9999247139852394,0.00016666666544969122
1234,float64,1,0.25,matched_epsilon,1.5869323701585807e-16,1.6495237294398784e-16,2.779286334772613e-16,8.819001892671016e-15,0.8839576245365178,0.8839576245365178,0.9999999999999986,4.642120021713936e-15
1234,float64,2,0.25,same_epsilon,0.0004553588251596015,0.00032568831382254226,0.00019043185046236705,0.009006484961557442,0.5964950509522056,0.5968824737994256,0.9999596260591717,0.000705428774755084
1234,float64,2,0.25,matched_epsilon,7.6841532906124e-16,5.697502197745507e-16,6.031134558020724e-16,3.4592252449118358e-15,0.5964950509522056,0.5964950509522056,0.9999999999999991,4.642120021713936e-15
1234,float64,3,0.25,same_epsilon,0.0012524409540137058,0.0006788777763227739,0.0002690949434357524,0.010554449243234551,0.477144652960402,0.477468023870257,0.9999444935500146,0.0010323690696213035
1234,float64,3,0.25,matched_epsilon,1.0568093939450889e-15,6.713983356278837e-16,6.437606828072006e-16,3.577904076655987e-15,0.477144652960402,0.47714465296040204,0.9999999999999896,4.642120021713936e-15
1234,float64,4,0.25,same_epsilon,0.0018610903965967317,0.0010221466467045253,0.0003233591935842219,0.010213744712376993,0.40011605404745304,0.4003777174392922,0.9999480192960644,0.001410146532242973
1234,float64,4,0.25,matched_epsilon,1.6293025900295306e-15,9.091660297926993e-16,7.244481565104194e-16,3.9358477884812036e-15,0.40011605404745304,0.40011605404745304,0.9999999999999837,4.642120021713936e-15
2024,float32,1,0.75,same_epsilon,4.6275982415949704e-07,4.640272847346377e-07,9.513079077656602e-07,0.002539180520312536,0.8847505286507319,0.8849390058589545,0.9999967982798763,4.1406601667404175e-05
2024,float32,1,0.75,matched_epsilon,4.6275982415949704e-07,4.640272847346377e-07,9.513079077656602e-07,2.4650756763257412e-05,0.8847505286507319,0.8847505277940281,0.9999999996962329,1.3451091945171356e-05
2024,float32,2,0.75,same_epsilon,0.000349194526196187,0.0002722545786562055,0.00011051415734067282,0.003633020393236093,0.5930933256397978,0.5931608176734336,0.9999934063104244,0.0007536755874752998
2024,float32,2,0.75,matched_epsilon,1.208018877605113e-06,1.0129996777040064e-06,1.1157289889294555e-06,3.1099841183651157e-06,0.5930933256397978,0.5930933254110553,1.0000000000009837,1.3451091945171356e-05
2024,float32,3,0.75,same_epsilon,0.0009395983358650139,0.0005246092496029708,0.00017119374540702458,0.005184043655216539,0.47418374392946777,0.47423260217553553,0.9999865667753776,0.0012727584689855576
2024,float32,3,0.75,matched_epsilon,1.8952649726009695e-06,1.4437774812881142e-06,1.0447637370893268e-06,3.1303373436514416e-06,0.47418374392946777,0.4741837433339118,1.0000000000015479,1.3452954590320587e-05
2024,float32,4,0.75,same_epsilon,0.0014449103499801386,0.0007860038630394632,0.00021077949190907285,0.007458989259006903,0.39771162974629665,0.39776159500254304,0.9999721861431389,0.0012943418696522713
2024,float32,4,0.75,matched_epsilon,3.638441661079667e-05,1.5900446778573563e-05,1.8661727960542944e-06,0.00034540857338969045,0.39771162974629665,0.39771152696015877,0.999999940354187,5.9604644775390625e-05
2024,float32,1,0.5,same_epsilon,7.866131408971713e-08,8.188876136927496e-08,1.336434559610667e-07,0.006623443214434241,0.8844139991782946,0.8849390058589545,0.999978228067474,8.67210328578949e-05
2024,float32,1,0.5,matched_epsilon,7.866131408971713e-08,8.188876136927496e-08,1.336434559610667e-07,5.5028428299533156e-06,0.8844139991782946,0.8844139996969095,0.9999999999857854,2.0917505025863647e-06
2024,float32,2,0.5,same_epsilon,0.0004513120496542145,0.00035187231269870616,0.00018269498138526882,0.006091965482067396,0.5929741165462499,0.5931608176734336,0.9999814876931277,0.0007500788196921349
2024,float32,2,0.5,matched_epsilon,4.205221104733749e-07,3.365833119426775e-07,3.6794755453945107e-07,1.9446695155005586e-06,0.5929741165462499,0.5929741158275837,1.0000000000039837,2.0917505025863647e-06
2024,float32,3,0.5,same_epsilon,0.001214582598180785,0.0006635398215885613,0.00023871303132461563,0.007198418126183384,0.47408306552271934,0.47423260217553553,0.999974132952665,0.001239103265106678
2024,float32,3,0.5,matched_epsilon,7.212990605159989e-07,4.0076648801715165e-07,3.833242136875744e-07,1.8917682358948997e-06,0.47408306552271934,0.4740830667177345,1.0000000000046443,2.0926818251609802e-06
2024,float32,4,0.5,same_epsilon,0.0014790195220808818,0.0008838736459005723,0.00027182375412378195,0.008227925133361931,0.3976417284105039,0.39776159500254304,0.9999661858484657,0.0012606605887413025
2024,float32,4,0.5,matched_epsilon,8.582674619897972e-05,3.739254237850672e-05,5.529587450621423e-06,0.00012077492461910007,0.3976417284105039,0.3976421386787852,0.9999999927149,1.0609626770019531e-05
2024,float32,1,0.25,same_epsilon,8.293199459111756e-08,8.640821951115172e-08,1.4394971673887175e-07,0.015045792774285102,0.8835796864318992,0.8849390058589545,0.9998878194843804,0.00016931816935539246
2024,float32,1,0.25,matched_epsilon,8.293199459111756e-08,8.640821951115172e-08,1.4394971673887175e-07,6.426644114043526e-06,0.8835796864318992,0.8835796862699965,0.9999999999805247,3.259629011154175e-06
2024,float32,2,0.25,same_epsilon,0.000707620967936297,0.0005517078877854558,0.00032356612513387056,0.011887014751573551,0.592670690098118,0.5931608176734336,0.9999296326858677,0.0007394552230834961
2024,float32,2,0.25,matched_epsilon,4.640522552199709e-07,3.7001857267135845e-07,3.8149835990986733e-07,2.090673363531615e-06,0.592670690098118,0.5926706916955323,1.0000000000036793,3.259629011154175e-06
2024,float32,3,0.25,same_epsilon,0.0015190742038349726,0.0008699387728833184,0.0003664483643419584,0.012710918199946745,0.47383660836261876,0.47423260217553553,0.9999194976940534,0.0011626556515693665
2024,float32,3,0.25,matched_epsilon,8.521575397480527e-07,4.7546135464950056e-07,4.115102673572356e-07,2.1093433105351563e-06,0.47383660836261876,0.4738366060230138,1.0000000000041878,3.259629011154175e-06
2024,float32,4,0.25,same_epsilon,0.002243903889001058,0.0012593453950428,0.00041706867191983074,0.013495923949162915,0.3974388342335939,0.39776159500254304,0.9999091855550037,0.0011841719970107079
2024,float32,4,0.25,matched_epsilon,1.0125437514186874e-06,5.695026675212703e-07,4.360371102569215e-07,2.323935283737862e-06,0.3974388342335939,0.3974388395644734,1.0000000000049316,3.259629011154175e-06
2024,float64,1,0.75,same_epsilon,8.58046703687644e-16,8.619602211301229e-16,1.7050665814595058e-15,0.0025391237234094932,0.8847506140220391,0.8849390955291303,0.9999967984254577,3.5898384847618536e-05
2024,float64,1,0.75,matched_epsilon,8.58046703687644e-16,8.619602211301229e-16,1.7050665814595058e-15,3.1741032271796196e-14,0.8847506140220391,0.8847506140220391,1.000000000000038,1.3655743202889425e-14
2024,float64,2,0.75,same_epsilon,0.0004123103980429788,0.0003214646789813088,0.00015918609032676396,0.00364495090391749,0.593093319337951,0.5931607687053596,0.9999933628769018,0.0007536722628133444
2024,float64,2,0.75,matched_epsilon,2.7211393650223248e-15,2.2322524895759777e-15,2.211011550144499e-15,7.203527121340456e-15,0.593093319337951,0.5930933193379511,0.9999999999999699,1.3657477926365402e-14
2024,float64,3,0.75,same_epsilon,0.0011720089032451649,0.0006319904343259587,0.0002157329580084298,0.005716945414398464,0.4741801315753797,0.47423345197060296,0.9999836627514972,0.0012734238245760351
2024,float64,3,0.75,matched_epsilon,4.2921792401247856e-15,3.3327858117754413e-15,2.0176374643606443e-15,5.964451264292428e-15,0.4741801315753797,0.47418013157537986,0.9999999999999967,1.3673090437649194e-14
2024,float64,4,0.75,same_epsilon,0.0013772356270833445,0.0008324782494499425,0.0002513679672342831,0.0069254469737404295,0.3977265474830974,0.3977627471082872,0.9999760210510193,0.0012950183141620785
2024,float64,4,0.75,matched_epsilon,4.166629189086398e-15,3.4810381090771067e-15,2.0966517746825864e-15,6.282455549520495e-15,0.3977265474830974,0.3977265474830973,0.9999999999999614,1.3688702948932985e-14
2024,float64,1,0.5,same_epsilon,1.4785532695749247e-16,1.5416914962601005e-16,2.4200752949372555e-16,0.006623566364506553,0.8844140817485437,0.8849390955291303,0.9999782272556919,8.578643762688527e-05
2024,float64,1,0.5,matched_epsilon,1.4785532695749247e-16,1.5416914962601005e-16,2.4200752949372555e-16,1.0446665701970252e-14,0.8844140817485437,0.8844140817485437,0.999999999999984,4.152928001488476e-15
2024,float64,2,0.5,same_epsilon,0.00044420172459108383,0.00034632928365714664,0.0001811463734356771,0.005948286755710439,0.592974075902491,0.5931607687053596,0.9999823529194178,0.0007500766801825879
2024,float64,2,0.5,matched_epsilon,7.674637385140556e-16,6.146776288250314e-16,6.36701200238873e-16,3.7896505250155424e-15,0.592974075902491,0.592974075902491,1.000000000000001,4.152928001488476e-15
2024,float64,3,0.5,same_epsilon,0.00120855123170132,0.0006591906212907308,0.00023607253828530997,0.007135991292360265,0.47408301793053315,0.47423345197060296,0.9999745810635989,0.0012396987730846493
2024,float64,3,0.5,matched_epsilon,1.3300760552890517e-15,7.890733028422026e-16,6.943069393056796e-16,3.846634088960828e-15,0.47408301793053315,0.47408301793053315,0.9999999999999953,4.152928001488476e-15
2024,float64,4,0.5,same_epsilon,0.0014384444343708209,0.000868116367748726,0.0002672588464346046,0.008110623486857094,0.3976427082634518,0.3977627471082872,0.9999671445151075,0.0012612644919952516
2024,float64,4,0.5,matched_epsilon,1.4770382408803563e-15,9.669310127053915e-16,7.178277935361125e-16,4.695050983334576e-15,0.3976427082634518,0.3976427082634518,0.999999999999994,4.15639744844043e-15
2024,float64,1,0.25,same_epsilon,1.5521317100518136e-16,1.6172849844087607e-16,2.4475832504899217e-16,0.015045917883611657,0.8835797683458861,0.8849390955291303,0.9998878176110916,0.0001666666654155241
2024,float64,1,0.25,matched_epsilon,1.5521317100518136e-16,1.6172849844087607e-16,2.4475832504899217e-16,8.872267976417222e-15,0.8835797683458861,0.8835797683458861,0.9999999999999885,3.164135620181696e-15
2024,float64,2,0.25,same_epsilon,0.0007028540370047911,0.0005479918732316577,0.00032251771166565547,0.011809085171760283,0.5926706569300576,0.5931607687053596,0.9999305567369158,0.0007394530926852216
2024,float64,2,0.25,matched_epsilon,7.569501419005986e-16,6.092667536248276e-16,6.476388727437048e-16,3.957448039465011e-15,0.5926706569300576,0.5926706569300576,0.9999999999999791,3.164135620181696e-15
2024,float64,3,0.25,same_epsilon,0.0015150665718130323,0.0008665990927625008,0.00036559173390216323,0.012665988252716993,0.4738363404062814,0.47423345197060296,0.9999200700383926,0.001163249141951421
2024,float64,3,0.25,matched_epsilon,1.5664866935552809e-15,7.889172906891827e-16,7.345480271351758e-16,3.5596417266515025e-15,0.4738363404062814,0.47383634040628136,0.9999999999999564,3.164135620181696e-15
2024,float64,4,0.25,same_epsilon,0.002237606003659724,0.0012565606584923296,0.00041381123850062445,0.013439249985779743,0.39743918672586787,0.3977627471082872,0.9999099508803801,0.0011847746821410515
2024,float64,4,0.25,matched_epsilon,1.7242791576212766e-15,1.055221990367531e-15,7.667504093392594e-16,4.29056931752807e-15,0.39743918672586787,0.3974391867258679,1.0000000000000016,3.1710745140856034e-15


==> anc/replay.py <==
"""Replay the start of the FFHQ constant-gamma sweep on CPU in two precisions."""
import argparse
import copy
import csv
import hashlib
import json
import sys
from pathlib import Path

import numpy as np
import torch


SEEDS = (42, 123, 777, 1234, 2024)
SCALES = (0.75, 0.5, 0.25)
EPS = 1e-8
STEPS = 4
BATCH = 515


def batch_indices(seed, ages):
    rng = np.random.RandomState(seed)
    ages = ages[:55000]
    adults = np.flatnonzero(ages >= 18)
    children = np.flatnonzero((ages >= 0) & (ages < 18))
    return np.array([[rng.choice(group, BATCH, replace=False) for group in (adults, children)]
                     for _ in range(STEPS)])


def trajectory(initial, batches, scale, epsilon, drift_loss):
    model = copy.deepcopy(initial)
    params = list(model.parameters())
    opt = torch.optim.Adam(params, lr=5e-4, eps=epsilon, foreach=False)
    for x, y in batches:
        opt.zero_grad(set_to_none=True)
        loss, _ = drift_loss(model(x).unsqueeze(0), y.unsqueeze(0),
                             R_list=(0.005, 0.01, 0.02), friction_coeff=1-scale)
        loss.backward()
        with torch.no_grad():
            before = torch.cat([p.flatten() for p in params])
            opt.step()
            after = torch.cat([p.flatten() for p in params])
            gradient = torch.cat([p.grad.flatten() for p in params])
            first = torch.cat([opt.state[p]["exp_avg"].flatten() for p in params])
            second = torch.cat([opt.state[p]["exp_avg_sq"].flatten() for p in params])
        yield gradient, first, second, after-before, after


def compare(scaled, control, c):
    g, m, v, update, weights = scaled
    g0, m0, v0, upd0, weights0 = control
    def relative(a, b, factor=1.):
        target = b.double() * factor
        return ((a.double()-target).norm()/target.norm()).item()
    d, ref = update.double(), upd0.double()
    return dict(gradient_rel=relative(g, g0, c), first_moment_rel=relative(m, m0, c),
                second_moment_rel=relative(v, v0, c*c), update_rel=relative(d, ref),
                update_norm=d.norm().item(), control_update_norm=ref.norm().item(),
                cosine=(torch.dot(d, ref)/(d.norm()*ref.norm())).item(),
                weight_max_abs=(weights-weights0).abs().max().item())


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    for name in ("repo", "inputs", "out"):
        parser.add_argument("--"+name, type=Path, required=True)
    args = parser.parse_args()
    sys.path.insert(0, str(args.repo.resolve()))
    from scripts.dmf_gamma.models_and_losses import MLP, drift_loss_pytorch
    torch.set_num_threads(4)
    torch.use_deterministic_algorithms(True)
    latents = np.load(args.inputs/"latents.npy", mmap_mode="r")
    ages = np.load(args.inputs/"age.npy").reshape(-1)
    args.out.mkdir(parents=True, exist_ok=True)
    records, hashes = [], {}
    for seed in SEEDS:
        torch.manual_seed(seed)
        initial = MLP(dim=512, dimh=1024, num_hidden_layers=3)
        ids = batch_indices(seed, ages)
        hashes[seed] = dict(batch_sha256=hashlib.sha256(ids.tobytes()).hexdigest(),
                            init_sha256=hashlib.sha256(b"".join(p.detach().numpy().tobytes()
                                                       for p in initial.parameters())).hexdigest())
        for dtype in (torch.float32, torch.float64):
            init = copy.deepcopy(initial).to(dtype)
            batches = [(torch.tensor(latents[x], dtype=dtype), torch.tensor(latents[y], dtype=dtype))
                       for x,y in ids]
            for c in SCALES:
                runs = [trajectory(init, batches, scale, eps, drift_loss_pytorch)
                        for scale,eps in ((c, EPS), (1., EPS), (1., EPS/c))]
                for step, (scaled, base, matched) in enumerate(zip(*runs), 1):
                    for name,control in (("same_epsilon", base), ("matched_epsilon", matched)):
                        records.append(dict(seed=seed, dtype=str(dtype).split(".")[-1],
                                            step=step, scale=c, control=name,
                                            **compare(scaled, control, c)))
            print(f"Finished {seed} {dtype}", flush=True)
    with (args.out/"replay.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(records[0]))
        writer.writeheader()
        writer.writerows(records)
    (args.out/"protocol.json").write_text(json.dumps(
        dict(torch=str(torch.__version__), device="cpu", threads=4, steps=STEPS, batch=BATCH,
             lr=5e-4, adam_betas=[0.9,0.999], epsilon=EPS, hashes=hashes), indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/summarize.py <==
"""Summarize the complete five-pair FFHQ experiment and its paired t intervals."""
import csv
import json
from pathlib import Path

import numpy as np
from scipy import stats

ROOT=Path(__file__).resolve().parent
rows=[]
for seed in (42,123,777,1234,2024):
    run=ROOT/"runs"/str(seed)
    meta=json.loads((run/"training.json").read_text())
    arms={arm:json.loads((run/f"{arm}_metrics.json").read_text()) for arm in ("dm_lr","dmf")}
    for name,data in arms.items():
        assert data["seed"]==seed and data["arm"]==name and data["n_source"]==8104 and data["n_target"]==1819
    assert meta["identical_first_update"] and meta["steps"]==10001
    row={"seed":seed}
    for metric in ("fid","cmmd"):
        for arm in arms:
            row[f"{metric}_{arm}"]=arms[arm][metric]
        row[f"{metric}_dm_lr_minus_dmf"]=arms["dm_lr"][metric]-arms["dmf"][metric]
    rows.append(row)
summary={}
for metric in ("fid","cmmd"):
    values={arm:np.array([r[f"{metric}_{arm}"] for r in rows]) for arm in ("dmf","dm_lr")}
    delta=values["dm_lr"]-values["dmf"]
    result=stats.ttest_rel(values["dm_lr"],values["dmf"])
    ci=result.confidence_interval()
    summary[metric]={arm:{"mean":float(v.mean()),"sd":float(v.std(ddof=1))} for arm,v in values.items()}
    summary[metric].update(mean_dm_lr_minus_dmf=float(delta.mean()),ci95=[float(ci.low),float(ci.high)],
                           paired_t=float(result.statistic),paired_p=float(result.pvalue),
                           d_z=float(delta.mean()/delta.std(ddof=1)),pairs_favoring_dmf=int((delta>0).sum()))
with (ROOT/'paired_metrics.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
(ROOT/'summary.json').write_text(json.dumps(summary,indent=2))
print(json.dumps(summary,indent=2))


==> anc/train_pairs.py <==
"""Matched adult-to-child FFHQ runs. Requires the pinned DMF checkout and FFHQ arrays."""
import argparse
import copy
import hashlib
import json
import os
import sys
import time
from pathlib import Path

import numpy as np
import torch

SEEDS = (42, 123, 777, 1234, 2024)
ARMS = ("dm_lr", "dmf")
STEPS, BATCH = 10001, 32
LR = 0.0005
BANDWIDTHS = (0.005, 0.01, 0.02)


def digest_arrays(arrays):
    digest = hashlib.sha256()
    for array in arrays:
        digest.update(np.ascontiguousarray(array).tobytes())
    return digest.hexdigest()


def atomic_save(obj, dest):
    tmp = dest.with_suffix(".partial")
    torch.save(obj, tmp)
    os.replace(tmp, dest)


def batch_plan(seed, age):
    groups = lambda a: (np.flatnonzero(a >= 18), np.flatnonzero((a < 18) & (a != -1)))
    train = groups(age[:55000])
    valid = groups(age[55000:60000])
    random = np.random.RandomState(seed)
    for group in valid:
        random.choice(len(group), 5, replace=False)
    ids = np.empty((STEPS, 2, BATCH), dtype=np.int32)
    for i in range(STEPS):
        for j, group in enumerate(train):
            ids[i, j] = random.choice(group, BATCH, replace=False)
        if i and i % (STEPS // 50) == 0:
            for group in valid:
                random.choice(len(group), BATCH, replace=False)
    return ids


def run_seed(seed, latents, ages, device, out, MLP, drift_loss):
    run = out / str(seed)
    run.mkdir(exist_ok=True)
    if (run / "training.json").exists():
        return
    torch.manual_seed(seed)
    model = MLP(dim=512, dimh=1024, num_hidden_layers=3)
    initial_hash = digest_arrays([t.detach().cpu().numpy() for t in model.state_dict().values()])
    models = {arm: copy.deepcopy(model).to(device) for arm in ARMS}
    opts = {arm: torch.optim.Adam(m.parameters(), lr=LR, foreach=False) for arm, m in models.items()}
    ids = batch_plan(seed, ages)
    batch_hash = digest_arrays([ids])
    resume = run / "resume.pt"
    start = 0
    if resume.exists():
        state = torch.load(resume, map_location="cpu", weights_only=True)
        assert state["hashes"] == [initial_hash, batch_hash] and state["device"] == device
        for arm in ARMS:
            models[arm].load_state_dict(state["models"][arm])
            opts[arm].load_state_dict(state["opts"][arm])
        start = state["next"]
    else:
        np.savez_compressed(run / "batches.npz", indices=ids)
    idx = torch.from_numpy(ids.astype(np.int64)).to(device)
    t0 = time.monotonic()
    for step in range(start, STEPS):
        x, y = latents[idx[step, 0]], latents[idx[step, 1]]
        gamma = step / (STEPS - 1)
        for arm in ARMS:
            opt, net = opts[arm], models[arm]
            opt.param_groups[0]["lr"] = LR * (1 - gamma) if arm == "dm_lr" else LR
            opt.zero_grad(set_to_none=True)
            loss, _ = drift_loss(net(x).unsqueeze(0), y.unsqueeze(0), R_list=BANDWIDTHS,
                                 friction_coeff=gamma if arm == "dmf" else 0.0)
            loss.backward()
            opt.step()
        if step == 0:
            assert all(torch.equal(a,b) for a,b in zip(models["dm_lr"].parameters(),models["dmf"].parameters()))
        if (step+1) % 500 == 0 or step in (0,49,STEPS-1):
            print(f"seed {seed} paired step {step+1}/{STEPS}, loss {float(loss.detach().cpu()):.6f}, {time.monotonic()-t0:.1f}s",flush=True)
        if (step+1) % 1000 == 0:
            atomic_save({"device":device,"hashes":[initial_hash,batch_hash],"next":step+1,"models":{k:v.state_dict() for k,v in models.items()},"opts":{k:v.state_dict() for k,v in opts.items()}},resume)
    for arm, net in models.items():
        cpu_weights = {key: value.detach().cpu() for key,value in net.state_dict().items()}
        assert all(t.isfinite().all() for t in cpu_weights.values())
        atomic_save(cpu_weights,run/f"{arm}.pt")
    meta={"seed":seed,"steps":STEPS,"batch_size":BATCH,"lr":LR,"bandwidths":BANDWIDTHS,"device":device,"torch":str(torch.__version__),"init_sha256":initial_hash,"paired_batch_sha256":batch_hash,"identical_first_update":True}
    temp=run/"training.partial"
    temp.write_text(json.dumps(meta,indent=2))
    temp.replace(run/"training.json")
    resume.unlink(missing_ok=True)


if __name__ == "__main__":
    p=argparse.ArgumentParser()
    for name in ("repo","inputs","out"):
        p.add_argument("--"+name,type=Path,required=True)
    p.add_argument("--device",choices=("cuda","mps","cpu"),required=True)
    p.add_argument("--seeds",nargs="+",type=int,default=SEEDS)
    a=p.parse_args()
    sys.path.insert(0,str(a.repo.resolve()))
    from scripts.dmf_gamma.models_and_losses import MLP, drift_loss_pytorch
    a.out.mkdir(exist_ok=True,parents=True)
    latent_array=np.load(a.inputs/"latents.npy")
    age=np.load(a.inputs/"age.npy").reshape(-1)
    assert latent_array.shape==(70000,512) and len(age)==70000 and np.isfinite(latent_array).all()
    print("device",a.device,"train adult/child",sum(age[:55000]>=18),sum((age[:55000]<18)&(age[:55000]!=-1)),"test adult/child",sum(age[60000:]>=18),sum((age[60000:]<18)&(age[60000:]!=-1)),flush=True)
    latents=torch.from_numpy(latent_array[:55000]).to(a.device)
    for seed in a.seeds:
        run_seed(seed,latents,age,a.device,a.out,MLP,drift_loss_pytorch)

